Application of the Moment-SOS Approach to Global Optimization of the OPF Problem

Finding a global solution to the optimal power flow (OPF) problem is difficult due to its nonconvexity. A convex relaxation in the form of semidefinite programming (SDP) has attracted much attention lately as it yields a global solution in several practical cases. However, it does not in all cases, and such cases have been documented in recent publications. This paper presents another SDP method known as the moment-sos (sum of squares) approach, which generates a sequence that converges towards a global solution to the OPF problem at the cost of higher runtime. Our finding is that in the small examples where the previously studied SDP method fails, this approach finds the global solution. The higher cost in runtime is due to an increase in the matrix size of the SDP problem, which can vary from one instance to another. Numerical experiment shows that the size is very often a quadratic function of the number of buses in the network, whereas it is a linear function of the number of buses in the case of the previously studied SDP method.

==> coefficients.m <==
function [ RE , IM ] = coefficients( A )
% compute the constants useful for determining the coefficients in the
% polynomial optimization problem

RE =  1/2 * [ real(A)+real(A)'         imag(A)'-imag(A) ;
              imag(A)-imag(A)'         real(A)+real(A)'];
         
IM = -1/2 * [ imag(A)+imag(A)'         real(A)-real(A)' ;
              real(A)'-real(A)         imag(A)+imag(A)'];         

n = size(RE,1); 

RE = RE(1:n-1,1:n-1);
IM = IM(1:n-1,1:n-1);

end



==> msos_opf.m <==
function cost = msos_opf(casename,app,epsilon,hierarchy)
%msos_opf   Builds a quadratically-constrained quadratic program.
%   cost = MSOS_OPF(casename,app,epsilon,hierarchy)
%
%   Inputs :
%       CASENAME : either a MATPOWER case struct or a string containing
%           the name of the file with the case data
%       APP : boolean variable to indicate whether to remove or add line
%       flow constraints
%       EPSILON : precision in gloptipoly
%       HIERARCHY : order of the hierarchy
%
%   Outputs :
%       COST : lower bound found by moment/sum-of-squares approach
%
%   Example :
%       cost = msos_opf(caseWB5,0,1e-8,2);
%
%   Package used : GloboptiPoly version 3.6.1

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%% Number of variables to be specified MANUALLY %%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% twice the number of buses minus one
mpol x 9
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


global vol ang act rea tao tro tae tre pge qge ;
%% define named indices into bus, gen, branch matrices
[PQ, PV, REF, NONE, BUS_I, BUS_TYPE, PD, QD, GS, BS, BUS_AREA, VM, ...
    VA, BASE_KV, ZONE, VMAX, VMIN, LAM_P, LAM_Q, MU_VMAX, MU_VMIN] = idx_bus;
[GEN_BUS, PG, QG, QMAX, QMIN, VG, MBASE, GEN_STATUS, PMAX, PMIN, ...
    MU_PMAX, MU_PMIN, MU_QMAX, MU_QMIN, PC1, PC2, QC1MIN, QC1MAX, ...
    QC2MIN, QC2MAX, RAMP_AGC, RAMP_10, RAMP_30, RAMP_Q, APF] = idx_gen;
[F_BUS, T_BUS, BR_R, BR_X, BR_B, RATE_A, RATE_B, RATE_C, ...
    TAP, SHIFT, BR_STATUS, PF, QF, PT, QT, MU_SF, MU_ST, ...
    ANGMIN, ANGMAX, MU_ANGMIN, MU_ANGMAX] = idx_brch;
%% read data & convert to internal bus numbering
%[baseMVA, bus, gen, branch] = loadcase(casename);
[baseMVA, bus, gen, branch, areas, gencost] = loadcase(casename);
[i2e, bus, gen, branch] = ext2int(bus, gen, branch);
%gencost(:,5) = 0*gencost(:,5);
%% get bus index lists of each type of bus
%% form index lists for slack, PV, and PQ buses
nb = size(bus, 1);
ng = size(gen, 1);
Cg = sparse(gen(:, GEN_BUS), [1:ng]', gen(:, GEN_STATUS) > 0, nb, ng); 
bus_gen_status = Cg * ones(ng, 1); 
%% build admittance matrices
[Ybus, Yf, Yt] = makeYbus(baseMVA, bus, branch);

%% Lasserre's moment approach
% OPF with second order polynomial objective, lower and upper bounds on
% voltage and generated power, and upper bounds on apparent flow
tic
mpc_bus = bus;
mpc_gen = gen;
mpc_gencost = gencost;
mpc_branch = branch;
Y = 100*Ybus;
n = nb;

N = 2*nb-1;

% OBJECTIVE

I = eye(size(Ybus));

[RE,IM] = coefficients(I(:,gen(1,1))*I(:,gen(1,1))'*Y);

objective = gencost(1,5)*(x'*RE*x + bus(gen(1,1),3))^2 + gencost(1,6)*(x'*RE*x + bus(gen(1,1),3)) + gencost(1,7);

for k = 2:size(gencost,1)
    
    [RE,IM] = coefficients(I(:,gen(k,1))*I(:,gen(k,1))'*Y);
    objective = objective + gencost(k,5)*(x'*RE*x + bus(gen(k,1),3))^2 + gencost(k,6)*(x'*RE*x + bus(gen(k,1),3)) + gencost(k,7);
    
end

objective

% CONSTRAINTS

% bounds on voltage amplitude

con = [ - x(1)^2 - x(nb+1)^2 + bus(1,12)^2 >= 0 , x(1)^2 + x(nb+1)^2 - bus(1,13)^2 >= 0 ];

if nb > 2
    
    for k = 2:(nb-1)
        
        con = [ con , - x(k)^2 - x(nb+k)^2 + bus(k,12)^2 >= 0 , x(k)^2 + x(nb+k)^2 - bus(k,13)^2 >= 0 ];
        
    end
    
end

con = [ con , -x(nb) + bus(nb,12) >= 0 , x(nb) - bus(nb,13) >= 0 ];

% power demand

for k = 1:size(bus,1)
    
    if bus(bus(k,1),2) == 1
    
    kk = bus(k,1);
    
    [RE,IM] = coefficients(I(:,kk)*I(:,kk)'*Y);
    
    con = [ con , x'*RE*x >= - bus(kk,3) , x'*IM*x >= - bus(kk,4) ];

    con = [ con , x'*RE*x <= - bus(kk,3) , x'*IM*x <= - bus(kk,4) ];
    
    end
    
end

% power demand and generation
 
for k = 1:size(gen,1)
    
    kk = gen(k,1);
    
    [RE,IM] = coefficients(I(:,kk)*I(:,kk)'*Y);
    
    con = [ con , x'*RE*x <= gen(k,9) - bus(kk,3) , x'*IM*x <= gen(k,4) - bus(kk,4) ];

    con = [ con , x'*RE*x >= gen(k,10) - bus(kk,3) , x'*IM*x >= gen(k,5) - bus(kk,4) ];
    
end

% bound on apparent flow

if app == 1
    
    for k = 1:size(mpc_branch,1)
        
        l = mpc_branch(k,1);
        m = mpc_branch(k,2);
        [RE,IM] = coefficients( (-Y(l,m)+1i*1e2*branch(k,5)/2) * I(:,l)*I(:,l)' + Y(l,m) * I(:,l)*I(:,m)' );
        con = [ con , (x'*RE*x)^2 + (x'*IM*x)^2 <= branch(k,6)^2 ];
        
        m = mpc_branch(k,1);
        l = mpc_branch(k,2);
        [RE,IM] = coefficients( (-Y(l,m)+1i*1e2*branch(k,5)/2) * I(:,l)*I(:,l)' + Y(l,m) * I(:,l)*I(:,m)' );
        con = [ con , (x'*RE*x)^2 + (x'*IM*x)^2 <= branch(k,6)^2 ];
        
    end
    
end

% redundant constraint

con = [ con , -x'*x + sum(bus(:,12).^2) >= 0 ];

con
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%% GloboptiPoly version 3.6.1 %%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
pars.eps = epsilon;
mset(pars);
P = msdp(min(objective),con,hierarchy);
[status,obj] = msol(P);
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

if status == 1 

x = double(x);

v = zeros(nb,1);

for k = 1:(nb-1)
    
    v(k,1) = x(k) + 1i*x(nb+k);

end

v(nb,1) = x(nb);

theta = angle(v(1,1));

v = v.*exp(-1i*theta);
XX = [ real(v) ; imag(v) ];
% displaying voltage amplitude and phase

v1 = [];
v2 = [];
for k = 1:n   
	v1 = [ v1 norm(v(k,:)) ];
    v2 = [ v2 angle(v(k,:)) ]; 
end   
V_amp_phase = [ [1:n]' v1' 180/pi*v2' ]

% diplaying generated power

II=Y*v; % net injected current at each bus
Power=v.*transpose(II'); % net injected power at each bus
Power=[Power Power];
Power(:,1)=real(Power(:,1))+mpc_bus(:,3); % active power generated = active power injected at each bus  + active power demand
Power(:,2)=imag(Power(:,2))+mpc_bus(:,4); % reactive power generated = reactive power injected at each bus + reactive power demand
generated_power = [[1:n]' bus(:,2) Power ] % power generated at each bus

% displaying apparent flow

if app == 1
    
    flow = zeros(size(mpc_branch(:,1:2)));
    
    for k = 1:size(mpc_branch,1),
        l = mpc_branch(k,1);
        m = mpc_branch(k,2);
        [RE,IM] = coefficients( (-Y(l,m)+1i*1e2*branch(k,5)/2) * I(:,l)*I(:,l)' + Y(l,m) * I(:,l)*I(:,m)' );
        flow(k,1) = sqrt((x'*RE*x)^2 + (x'*IM*x)^2);
        m = mpc_branch(k,1);
        l = mpc_branch(k,2);
        [RE,IM] = coefficients( (-Y(l,m)+1i*1e2*branch(k,5)/2) * I(:,l)*I(:,l)' + Y(l,m) * I(:,l)*I(:,m)' );
        flow(k,2) = sqrt((x'*RE*x)^2 + (x'*IM*x)^2);
    end
    
    apparent_flow = [ mpc_branch(:,1:2) flow ] % line flow : from bus / to bus
    
end

% diplaying complex flow

% for k = 1:size(mpc_branch,1),
%      l = mpc_branch(k,1);
%      m = mpc_branch(k,2);
%      C = (-Y(l,m)+j*1e2*branch(k,5)/2) * I(:,l)*I(:,l)' + Y(l,m) * I(:,l)*I(:,m)';
%      flow(k,1) = sum(sum((v*v').*C));
%      m = mpc_branch(k,1);
%      l = mpc_branch(k,2);
%      C = (-Y(l,m)+j*1e2*branch(k,5)/2) * I(:,l)*I(:,l)' + Y(l,m) * I(:,l)*I(:,m)';
%      flow(k,2) = sum(sum((v*v').*C));   
%  end
% complex_flow_from = [ mpc_branch(:,1:2) flow(:,1) ] % line flow : from bus 
% complex_flow_to = [ mpc_branch(:,1:2) flow(:,2) ] % line flow : to bus

cost = sum(Power(gen(:,1),1).^2.*gencost(:,5) + Power(gen(:,1),1).*gencost(:,6) + gencost(:,7))
floor(cost)
cost-floor(cost)
end

time = toc

return;

